Long Concept Query on Conceptual Taxonomies

This paper studies the problem of finding typical entities when the concept is given as a query. For a short concept such as university, this is a well-studied problem of retrieving knowledge base such as Microsoft's Probase and Google's isA database pre-materializing entities found for the concept in Hearst patterns of the web corpus. However, we find most real-life queries are long concept queries (LCQs), such as top American private university, which cannot and should not be pre-materialized. Our goal is an online construction of entity retrieval for LCQs. We argue a naive baseline of rewriting LCQs into an intersection of an expanded set of composing short concepts leads to highly precise results with extremely low recall. Instead, we propose to augment the concept list, by identifying related concepts of the query concept. However, as such increase of recall often invites false positives and decreases precision in return, we propose the following two techniques: First, we identify concepts with different relatedness to generate linear orderings and pairwise ordering constraints. Second, we rank entities trying to avoid conflicts with these constraints, to prune out lowly ranked one (likely false positives). With these novel techniques, our approach significantly outperforms state-of-the-arts.

==> aaai_script.sh <==
#!/bin/bash

# ----------------------------------------------------------------------
# This shell script produces the latex source-package of a paper
# as required by AAAI, in preparation for printed proceedings.
# Copyright (C) 2009 Christian Fritz "fritz at cs dot toronto dot
# edu" For the latest version of this script go to: 
# https://gist.github.com/chfritz/5447483
# ----------------------------------------------------------------------
# This program is free software: you can redistribute it and/or
# modify it under the terms of the GNU General Public License as
# published by the Free Software Foundation, either version 3 of
# the License, or (at your option) any later version. 
#
# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public
# License along with this program. If not, see
# <http://www.gnu.org/licenses/>.
# ----------------------------------------------------------------------

# function for recursive processing of style files
recurseStyles() {
    echo "..recursively processing required packages of $1"
    PACKAGES=`grep RequirePackage $1 | sed 's/RequirePackage\[[^]]*\]/RequirePackage/g' | sed 's/.*RequirePackage{\([^}]*\)}.*/\1/' | sed -e 's/, */\n/g'`
    for name in $PACKAGES; do
	if [ ! -e sources/$name.sty ]; then 
	    echo "..locating and copying: $name"
	    FILE=`locate /$name.sty | head -n 1`
	    if [ -e $FILE ]; then
		cp $FILE sources
	    else
		echo "..cannot locate $name.sty"
	    fi
	    if [ -e sources/$name.sty ]; then
		recurseStyles sources/$name.sty
	    fi
	fi
    done
}

#            -------------------------------              

# give a tex file as parameter
if (( $# < 1 )); then
    echo "Error: Please give a tex-file as parameter, e.g., ./aaai_script.sh main.tex";
    exit;
fi;

mkdir sources

echo "locating and copying all used packages"
PACKAGES=`grep ^.usepackage $1 | sed -e 's/.*usepackage{\(.*.\)}.*/\1/' | sed -e 's/, /\n/g'`
for name in $PACKAGES; do
    echo "locating and copying: $name"
    if [ -e $name.sty ]; then
	cp $name.sty sources
    else
	FILE=`locate /$name.sty | head -n 1`
	if [ -e $FILE ]; then
	    cp $FILE sources
	else
	    echo "cannot locate $name.sty"
	fi
    fi
    if [ -e sources/$name.sty ]; then
	recurseStyles sources/$name.sty
    fi
done


echo "inlining all included files"
cp $1 __tmp1
while ( grep ^.input __tmp1 ); do
#     INPUTS=`grep ^.input __tmp1 | sed 's/.*input *{*\([^.}]*\).*/\1/'`
#     cat __tmp1 | sed '/^%.*$/d' >  __tmp2
#     for name in $INPUTS; do
# 	echo "inlining $name"
# 	awk -v filename=$name '{ if ($0 ~ ".input.*"filename) { system("cat "filename".tex | sed  '/^%.*\$/d'"); } else { print $0; } }' < __tmp2 > __tmp1
#     done
    awk '{ if ( $0 ~ /\\input( |{)/ ) { sub(/\\input( |{)/,""); sub(/}/, ""); sub(/\.tex/, ""); system("cat "$0".tex | sed  '/^%.*\$/d'") } else { print $0; } }' __tmp1 > __tmp2
    cp __tmp2 __tmp1
done

echo "inlining bibitems"
BIBFILE=`echo $1 | sed 's/.tex/.bbl/'`
awk -v filename=$BIBFILE '{ if ($0 ~ ".bibliography{") { system("cat "filename); } else { print $0; } }' < __tmp1 > __tmp2
cp __tmp2 sources/full.tex


echo "getting figures"
FIGURES=`grep includegraphics __tmp2 | grep -v ^% | sed 's/.*{\([^}]*\)}*/\1/'`
for name in $FIGURES; do
    echo "getting figure $name"
    mkdir -p sources/`echo "$name" | sed 's/\(.*\)\/.*/\1/'`
    cp $name.*ps sources/`echo "$name" | sed 's/\(.*\)\/.*/\1/'`
done

#            -------------------------------              

cd sources
echo "latexing source"
latex full.tex
echo "latexing source once more"
latex full.tex

echo "creating the PDF using"
dvips -Ppdf -G0 -tletter full -o full.ps
ps2pdf -sPAPERSIZE=letter -dMaxSubsetPct=100 -dCompatibilityLevel=1.2 -dSubsetFonts=false -dEmbedAllFonts=true full.ps
cd ..

echo "DONE"

